A gauge-invariant measure for lattice chiral fermions

We nonperturbatively construct a gauge-invariant measure for overlap fermions on four-dimensional Euclidean lattices in a class of nonabelian chiral gauge theories that includes the Standard Model. On admissible gauge fields, comparing chiral projectors at successive lattice spacings yields an exponentially local current and establishes the global properties needed for L\"uscher's reconstruction of a smooth, gauge-invariant fermion measure. This provides a candidate nonperturbative lattice definition of the Standard Model.

==> anc/README.txt <==
Supplementary material for
A gauge-invariant measure for lattice chiral fermions
Nathaniel Craig

Three supplementary documents accompany the paper:

1. lean-verification-report.pdf
   Lean verification of the mathematical companion: the formalized results,
   source correspondence, verification procedures, and recorded outcomes.
2. mathematical-companion.pdf
   Detailed mathematical construction accompanying the formalization.
3. two-dimensional-supplement.pdf
   A two-dimensional chiral SU(5) measure, including its numerical calculations.

Associated repositories

Mathematical companion and Lean formalization:
https://doi.org/10.5281/zenodo.23196062

Two-dimensional calculations:
https://doi.org/10.5281/zenodo.23196101

The repositories provide the supplementary LaTeX sources and the corresponding
proof or calculation files. The historical scientific archives retain their
original filenames and source versions; each repository README explains them.

The two-dimensional supplement contains relative links to calculation evidence.
To use those links locally, download calculation_archive_2026_10_05.tar.gz from
its repository and extract it beside two-dimensional-supplement.pdf. This
creates calculation_archive_2026_10_05/, the directory used by the links.
These relative links do not resolve in the standalone arXiv-hosted PDF.

